Understand Data Preprocessing for Effective End-to-End Training of Deep Neural Networks

In this paper, we primarily focus on understanding the data preprocessing pipeline for DNN Training in the public cloud. First, we run experiments to test the performance implications of the two major data preprocessing methods using either raw data or record files. The preliminary results show that data preprocessing is a clear bottleneck, even with the most efficient software and hardware configuration enabled by NVIDIA DALI, a high-optimized data preprocessing library. Second, we identify the potential causes, exercise a variety of optimization methods, and present their pros and cons. We hope this work will shed light on the new co-design of ``data storage, loading pipeline'' and ``training framework'' and flexible resource configurations between them so that the resources can be fully exploited and performance can be maximized.

==> code/dali.py <==
### raw data
class HybridPipe(Pipeline):
    def __init__(...):
        #define pipeline operations
        self.input = ops.FileReader(...)
        self.decode = ops.ImageDecoder(device='mixed', ...)
        self.res = ops.RandomResizedCrop(device='gpu', ...)
        ...
        
    def define_graph(self):
        #define pipeline graph
        self.jpegs, self.labels = self.input()
        images = self.decode(self.jpegs)
        images = self.res(images)
        ...
        return [images, self.labels]
        
### record file
class HybridPipe(Pipeline):
    def __init__(...):
        #define pipeline operations
        self.input = ops.TFRecordReader(path,index_path,features)
        ...
        
    def define_graph(self):
        #define pipeline graph
        input = self.input()
        self.jpegs = input["image"]
        self.labels = input["label"]
        ...
        return [images, self.labels]

==> scripts/draw-fig6.py <==
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
import numpy as np
from brokenaxes import brokenaxes
import os
import sys

plt.rcParams.update({'font.size': 22})

def draw_bar(item:str, datas:dict, attrs:list, x_bars:list, label:bool, alias={}):
    width = 0.15
    total_width = width * len(attrs) + 0.15
    x = [0 for _ in range(len(x_bars))]
    for i in range(len(x_bars)):
        x[i] = total_width * i
    x = np.array(x)
    x_length = total_width * len(x_bars)

    # patterns=('//','xx','--','\\\\','oo','oo')
    rects=[]
    fig,ax=plt.subplots()
    for i in range(len(attrs)):
        attr = attrs[i]
        # rects.append(ax.bar(x+width*i, datas[attr],width, label=attr if attr not in alias else alias[attr],hatch=patterns[i],color='w',edgecolor='k'))
        rects.append(ax.bar(x+width*i, datas[attr],width, label=attr if attr not in alias else alias[attr],edgecolor='k'))

    # ax.set_yscale('symlog')
    ax.set_xticks(x+width*((len(attrs)-1)/2))
    # ax.set_yticks(np.arange(0.0, 0.3, 0.1))
    ax.set_xticklabels(x_bars)
    # ax.set_xlabel('Models')
    if label:
        ax.set_ylabel('10K samples/sec')
    ax.legend(prop={'size': 22})
    # fig.set_figheight(1.8 * x_length)

    fig.tight_layout()
    fig.set_figwidth(7)
    # fig.text(0.2, 0.95, '1e4')
    cmd = 'mkdir Hotstorage'
    os.system(cmd)
    plt.show()
    path = "./Hotstorage/%s.pdf"%(item)
    fig.savefig(path,dpi=1024,format='pdf')

if __name__ == '__main__':
        # draw_line(item,datas,attrs,x_bars)
    #filename = 'training_performance.csv'
    #split_symbol = ','
    #datas = dict()
    #with open(filename, 'r') as f:
    #    line = f.readline().strip().split(split_symbol)
    #    size = line[1:]
    #    for line in f.readlines():
    #        line = line.strip().split(split_symbol)
    #        key = line[0]
    #        value = line[1:]
    #        value = [float(v)/10000 for v in value]
    #        datas[key] = value
    #for key in datas:
    #    print(key,end=' ')
    #    
    datas = {}
    size = ['resnet18', 'alexnet']
    datas["ebs"] = [1.4328, 1.4420, ]
    datas["nvme"] = [1.4301, 1.43337, ]
    datas['mem'] = [1.5584, 2.6622]

   
    draw_bar("image-performance-IO",datas,['ebs', 'nvme', 'mem'],size, True,
        {
            'ebs': 'ebs',
            'nvme': 'nvme',
            'mem': 'mem'
        })

